Shear thickening regimes of dense non-Brownian suspensions

We propose a unifying rheological framework for dense suspensions of non-Brownian spheres, predicting the onsets of particle friction and particle inertia as distinct shear thickening mechanisms, while capturing quasistatic and soft particle rheology at high volume fractions and shear rates respectively. Discrete element method simulations that take suitable account of hydrodynamic and particle-contact interactions corroborate the model predictions, demonstrating both mechanisms of shear thickening, and showing that they can occur concurrently with carefully selected particle surface properties under certain flow conditions. Microstructural transitions associated with frictional shear thickening are presented. We find very distinctive divergences of both the microstructural and dynamic variables with respect to volume fraction in the thickened and non-thickened states.

==> FIGURES/z_plot_map.m <==
clear;
close all;

rrr = (1+0.15*(rand(1,10000)-0.5));
clr = {'b','r','g','y','c','m',[1 0.1 0.1],[0.1 1 0.1],[0.1 0.1 1],[0.2 0.2 0.2]};

for i = [2:2:20]
    i;
for j = 1:3000   
     
P_hard(i,j) = 10.^((0.01*j) - 10);

P_star = 0.005;

mu_eff = exp(-P_star/P_hard(i,j));
mu_1(i,j) = -0.3*exp(-6*mu_eff) + 0.41;
phi = 0.46 + 0.011*i; 
phi_c  = 0.058*exp(-5*mu_eff) + 0.582; 
PHI_c(i) = phi;

A  = 0.00001*(abs(phi_c - phi))^-2;
B  = 0.001*(abs(phi_c - phi))^-2;
C  = -P_hard(i,j);
GAMMA_DOT_HARD(i,j) = max(roots([A B C]));

P_qs(i,j)   = 1000000000*0.25 * ((abs(phi-0.58))^(3/3));
P_int(i,j) = 100*GAMMA_DOT_HARD(i,j)^0.5 + 100*GAMMA_DOT_HARD(i,j);

if phi > phi_c
   PP(i,j) = P_qs(i,j) + 1*P_int(i,j) ;
else
   PP(i,j) = (P_hard(i,j)^(-1) + P_int(i,j)^(-1))^(-1);
end
end
end

GAMMA_DOT_HARD = GAMMA_DOT_HARD(2:2:20,:);
PP = PP(2:2:20,:);









%====================
figure
pbaspect([5 4 1])
set(gca, 'XScale', 'log')
set(gca, 'YScale', 'log')
set(gca,'Layer','top')
hold on; box on
xlim([0.000001 10000])
ylim([1 10000000])
set(gca, 'XTick', [0.000001 0.00001 0.0001 0.001 0.01 0.1 1 10 100 1000 10000])
set(gca, 'YTick', [1 10 100 1000 10000 100000 1000000 10000000])
xlabel('Characteristic Shear rate','FontSize',18,'Interpreter','LaTex')
ylabel('Viscosity','FontSize',18,'Interpreter','LaTex')
set(gca,'LineWidth',2,'FontSize',12);

co = get(gca,'ColorOrder');
co(8,:) = [0.1 0.1 0.8];
co(9,:) = [0 0.5 0];
co(10,:) = [0 0 0];
set(gca, 'ColorOrder', co);

GG=plot((1/25)*GAMMA_DOT_HARD',100*PP'./GAMMA_DOT_HARD','-');
set(GG,'LineWidth',2);

X = [1 40000];
Y = [100000000 10000000];
h1 = area(X,Y);
h1(1).FaceColor = [0.7 0.7 0.7];
X = [1 40000];
Y = [100000 100000];
h2 = area(X,Y);
h2(1).FaceColor = [0.75 0.75 0.75];
X = [1 40000];
Y = [20000 200];
h3 = area(X,Y);
h3(1).FaceColor = [0.85 0.85 0.85 ];
X = [0.0000001 1];
Y = [2000 2000];
h4 = area(X,Y);
h4(1).FaceColor = [0.90 0.90 0.90];

h5 = rectangle('Position',[0.00003,3,0.008,997],...
    'FaceColor',[0.95 0.95 0.95]);

uistack(h5,'bottom')
uistack(h4,'bottom')
uistack(h3,'bottom')
uistack(h2,'bottom')
uistack(h1,'bottom')

HH=plot([0.000001 0.05],[20000 10000000],':');
set(HH,'LineWidth',2,'Color',[0.7 0.8 1]);
II=plot([0.000001 0.2],[9000 10000000],':');
set(II,'LineWidth',2,'Color',[0.7 0 0]);

text(7,2,'Inertial','HorizontalAlignment','center','Interpreter','Latex','FontSize',16)
text(0.0014,200,{'Frictional','thickening'},'HorizontalAlignment','center','Interpreter','Latex','FontSize',14)
text(30,25000,{'Soft Particle'},'HorizontalAlignment','center','Interpreter','Latex','FontSize',16)
text(800,5000000,{'Quasistatic'},'HorizontalAlignment','center','Interpreter','Latex','FontSize',16)
text(0.0001,12000,'Shear jamming','HorizontalAlignment','center','Interpreter','Latex','FontSize',16)
text(0.15,2,'Viscous','HorizontalAlignment','center','Interpreter','Latex','FontSize',16)

ah1 = gca;
ah2 = axes('Position',[.08 .1 1 1],'visible','off');

H=legend(ah1, GG, 'Location', 'southeast','$\phi = 0.48$','$\phi = 0.50$','$\phi = 0.52$','$\phi = 0.54$','$\phi = 0.56$');
set(H,'FontSize',13,'Interpreter','LaTex','box','off');
I=legend(ah2, GG(6:end,:), 'Location', [0.16 0.795 0.15 0.05], '$\phi = 0.58$','$\phi = 0.60$','$\phi = 0.62$','$\phi = 0.64$','$\phi = 0.66$');
set(I,'FontSize',13,'Interpreter','LaTex','box','off');

print -depsc 0_flow_regime_map








